Origami in N dimensions: How feed-forward networks manufacture linear separability

Neural networks can implement arbitrary functions. But, mechanistically, what are the tools at their disposal to construct the target? For classification tasks, the network must transform the data classes into a linearly separable representation in the final hidden layer. We show that a feed-forward architecture has one primary tool at hand to achieve this separability: progressive folding of the data manifold in unoccupied higher dimensions. The operation of folding provides a useful intuition in low-dimensions that generalizes to high ones. We argue that an alternative method based on shear, requiring very deep architectures, plays only a small role in real-world networks. The folding operation, however, is powerful as long as layers are wider than the data dimensionality, allowing efficient solutions by providing access to arbitrary regions in the distribution, such as data points of one class forming islands within the other classes. We argue that a link exists between the universal approximation property in ReLU networks and the fold-and-cut theorem (Demaine et al., 1998) dealing with physical paper folding. Based on the mechanistic insight, we predict that the progressive generation of separability is necessarily accompanied by neurons showing mixed selectivity and bimodal tuning curves. This is validated in a network trained on the poker hand task, showing the emergence of bimodal tuning curves during training. We hope that our intuitive picture of the data transformation in deep networks can help to provide interpretability, and discuss possible applications to the theory of convolutional networks, loss landscapes, and generalization. TL;DR: Shows that the internal processing of deep networks can be thought of as literal folding operations on the data distribution in the N-dimensional activation space. A link to a well-known theorem in origami theory is provided.

==> anc/S6-classification-reports.txt <==

 report on file poker_net_100_100_1.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.98      0.98      0.98      3885
           5       1.00      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      1.00      1.00       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.80      0.70      0.70   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_2.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.97      0.95      0.96      3885
           5       0.00      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      0.97      0.99       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.70      0.69      0.69   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_3.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.99      0.94      0.97      3885
           5       0.00      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      0.78      0.88       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.70      0.67      0.68   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_4.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.98      0.97      0.98      3885
           5       0.00      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      0.93      0.96       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.70      0.69      0.69   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_5.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.90      0.90      0.90      3885
           5       0.67      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      0.98      0.99       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.76      0.69      0.69   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_6.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.99      0.96      0.98      3885
           5       0.41      0.00      0.01      1996
           6       1.00      1.00      1.00      1424
           7       0.98      0.97      0.98       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.74      0.69      0.70   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_7.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.98      0.95      0.97      3885
           5       0.50      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      1.00      1.00       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.75      0.69      0.70   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_8.pth
              precision    recall  f1-score   support

           0       0.99      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.94      0.85      0.89      3885
           5       0.00      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      0.96      0.98       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.69      0.68      0.69   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_9.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.97      0.95      0.96      3885
           5       0.00      0.00      0.00      1996
           6       0.99      1.00      0.99      1424
           7       1.00      0.88      0.94       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.70      0.68      0.69   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_10.pth
              precision    recall  f1-score   support

           0       1.00      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       0.98      0.98      0.98      3885
           5       0.00      0.00      0.00      1996
           6       1.00      1.00      1.00      1424
           7       1.00      0.97      0.99       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.70      0.70      0.70   1000000
weighted avg       1.00      1.00      1.00   1000000


 report on file poker_net_100_100_15_strong_compression.pth
              precision    recall  f1-score   support

           0       0.99      1.00      1.00    501209
           1       1.00      1.00      1.00    422498
           2       1.00      1.00      1.00     47622
           3       1.00      1.00      1.00     21121
           4       1.00      0.56      0.72      3885
           5       0.00      0.00      0.00      1996
           6       0.94      0.96      0.95      1424
           7       1.00      0.65      0.79       230
           8       0.00      0.00      0.00        12
           9       0.00      0.00      0.00         3

    accuracy                           1.00   1000000
   macro avg       0.69      0.62      0.64   1000000
weighted avg       0.99      1.00      0.99   1000000



==> anc/supplement_readme.md <==
## Short Description

Supplementary figures of the arXiv submission
Keup, C., Helias, M. (2022) Origami in N dimensions: How feed-forward networks manufacture linear separability.



## S1 and S2
Plots of class resolved tuning curves from the preactivations of all 100 neurons in layer 1 (Fig S1) and layer 2 (Fig S2). Only the first 4 classes are shown, since later classes are much less frequent and plotting even more lines would clutter the plots.
x-axis: preactivation strength, with zero being marked by the vertical black line
y-axis: histograms of samples for class 0 (black), class 1 (green), class 2 (dark orange), class 3 (blue).
The network realization is saved in py/trained_nets/poker_net_100_100_1.pth

## S3, S4 and S5
Same type of plots as S1 and S2, but for a 3 layer network of widths {100, 100, 15}, meaning that the representation in the second layer is compressed to at most 15 dimensions in the third layer. Also this network archieves an F1-score of 1.0 on the first four classes, for which the tuning curves are shown here.
The observation is that for such stong compression the tuning curves, while similar to S1 and S2 in the first two layers (Fig S3 and S4), in the compressed third layer (Fig S5) do not show the bimodal type of tuning curves, since they are only useful if there are unoccupied dimensions to fold the representation in. Instead, these neurons are more selective to single classes, as they constitute readouts from the high-dimensional folded representation in layer 2.
The network realization is saved in py/trained_nets/poker_net_100_100_15_strong_compressin.pth


## S6
Text file containing classification reports on all the network models included in the analysis.
The tables list precision, recall, F1-score and support for each of the 10 classes, and corresponding average values. Note that the analysis, for example in Fig. 5e, was constrained to classes {0,1,2,3,4,6,7} (excluding the classes {5,8,9}, on which the networks considered do not provide useful information)


## S7
Plot of 70 sample trajectories from inner and outer class of the 2d-egg problem, given as inputs to the 2-neuron recurrent network which, if unrolled in time, corresponds to the deep ffwd network solving the problem by shear (Fig. 2 in main text).
The observation is that the representation rotates, and only the outer class trajectories are stopped on the lower left, or 'shaved off'. 
The recurrent network corresponds to a ffwd solution of 20 layers, correspondingly 20 time steps are required for one complete rotation. The trajectories here are shown for 50 time steps, showing that also waiting longer than necessary does not result in a deterioration of the representation (the inner class keeps spinning while the outer class stays concentrated on the lower left).

